Locally Repairable Codes with Multiple Repair Alternatives

Distributed storage systems need to store data redundantly in order to provide some fault-tolerance and guarantee system reliability. Different coding techniques have been proposed to provide the required redundancy more efficiently than traditional replication schemes. However, compared to replication, coding techniques are less efficient for repairing lost redundancy, as they require retrieval of larger amounts of data from larger subsets of storage nodes. To mitigate these problems, several recent works have presented locally repairable codes designed to minimize the repair traffic and the number of nodes involved per repair. Unfortunately, existing methods often lead to codes where there is only one subset of nodes able to repair a piece of lost data, limiting the local repairability to the availability of the nodes in this subset. In this paper, we present a new family of locally repairable codes that allows different trade-offs between the number of contacted nodes per repair, and the number of different subsets of nodes that enable this repair. We show that slightly increasing the number of contacted nodes per repair allows to have repair alternatives, which in turn increases the probability of being able to perform efficient repairs. Finally, we present pg-BLRC, an explicit construction of locally repairable codes with multiple repair alternatives, constructed from partial geometries, in particular from Generalized Quadrangles. We show how these codes can achieve practical lengths and high rates, while requiring a small number of nodes per repair, and providing multiple repair alternatives.

==> parse.py <==
import numpy
import sys
sys.path.append('/home/llpamies/Projects/LocalProjects/Lib/python')
from lluisplot import LluisPlot

def rate(a, r):
    return (a*(r**2.-r+1.)-(r-1.)**2.)/(a+r-1.)/(1.+(a-1.)*r)

def rate2(a,r):
    return 1.0*r*r/(a+r-1)/(r+1)

#data = numpy.loadtxt('results.dat')
#data = {i:data[data[:,0]==i][:,1:] for i in avec}

params = {\
    'height' : 2,
    'width' : 3,
    'bottom_pad' : 0.3,
    'left_pad' : 0.4}

lines = [{'linestyle':'-', 'marker':'o', 'color':'.1', 'ms':4, 'mew':0},
         {'linestyle':'--', 'marker':'*', 'color':'.133', 'ms':4, 'mew':0},
         {'linestyle':':', 'marker':'s', 'color':'.166', 'ms':4, 'mew':0},
         {'linestyle':'-.', 'marker':'^', 'color':'.2', 'ms':4, 'mew':0}]

avec = [2,3,4,5]

plot = LluisPlot(**params)
xs = list(range(2,13))
for i,a in enumerate(avec):
    plot.ax.plot(xs, list(map(lambda r: rate(a,r), xs)), label='$a=%d$'%a, **lines[i])
    plot.ax.plot(xs, list(map(lambda r: rate2(a,r), xs)), **lines[i])

plot.pyplot.ylim((0.2,1)) 
plot.pyplot.xlim((1,13)) 
plot.ax.legend(loc=4)
plot.ax.set_ylabel('$R_{min}$ and $R_{max}$')
plot.ax.set_xlabel('$r$')
plot.save('plot.pdf')

